Efficiently Finding Higher-Order Mutants

Higher-order mutation has the potential for improving major drawbacks of traditional first-order mutation, such as by simulating more realistic faults or improving test optimization techniques. Despite interest in studying promising higher-order mutants, such mutants are difficult to find due to the exponential search space of mutation combinations. State-of-the-art approaches rely on genetic search, which is often incomplete and expensive due to its stochastic nature. First, we propose a novel way of finding a complete set of higher-order mutants by using variational execution, a technique that can, in many cases, explore large search spaces completely and often efficiently. Second, we use the identified complete set of higher-order mutants to study their characteristics. Finally, we use the identified characteristics to design and evaluate a new search strategy, independent of variational execution, that is highly effective at finding higher-order mutants even in large code bases.

==> data/make.sh <==
scala PrepareData.sc
Rscript plots.r


==> data/plots.r <==


lcol <- c("gray25", "black", "blue", "orangered")
llty <- c(1, 2, 4, 3)
llwd <- c(2, 2, 2, 2)

myplot = function(name,data, strict, title="",isLastRow=FALSE) {
  pdf(file=paste(name,".pdf", sep=""),
      width=2.3,
      height=ifelse(isLastRow, 1.1, 0.98))
  par(mai=c(ifelse(isLastRow,.25, .13),.3,.15,.0),mgp=c(0,.1,.1),
      ps=10,cex=1.5)
  total<-if (!strict) max(c(max(data$SSHOM_var),max(data$SSHOM_gen),max(data$SSHOM_bf))) else max(c(max(data$SSSHOM_var),max(data$SSSHOM_gen),max(data$SSSHOM_bf)))
  plot(data$time,data$SSHOM_var, type="n",xlab="",ylab="",main=title,bty="n",axes=FALSE,log="x",xlim=c(5,86400),ylim=c(0,total+1))
#  axis(1, at=c(0,10,30,60,3*60,10*60,30*60,60*60,60*60*3,60*60*12,60*60*24), labels=if (isLastRow) c("","10s","30s","1m","3m","10m","30m","1h","3h","12h","24h") else rep("",11), tck=-0.2)
  axis(1, at=c(0,10,60,10*60,60*60,60*60*10,60*60*24), labels=if (isLastRow) c("","10s","1m","10m","1h","10h","24h") else rep("",7), tck=-0.1,cex.axis=.6,mgp=c(0,-.1,.1))
  axis(2, at=c(0,total), tck=-0.1,cex.axis=.6)
  abline(h=total,lty=3,col="black")
  lines(data$time,if (strict) data$SSSHOM_gen else data$SSHOM_gen,col=lcol[2],lty=llty[2],lwd=llwd[2])
  lines(data$time,if (strict) data$SSSHOM_bf else data$SSHOM_bf,col=lcol[3],lty=llty[3],lwd=llwd[3])
  lines(data$time,if (strict) data$SSSHOM_var else data$SSHOM_var,col=lcol[1],lty=llty[1],lwd=llwd[1])
  lines(data$time,if (strict) data$SSSHOM_priority else data$SSHOM_priority,col=lcol[4],lty=llty[4],lwd=llwd[4])
  dev.off()
}

projs = c("cli","monopoly","validator","chess")
for (proj in projs) {
  data<-read.csv(paste(proj,"_aggr.csv",sep=""))
  myplot(paste(proj,"-strict",sep=""),data,TRUE,isLastRow = TRUE)
  myplot(proj,data,FALSE,isLastRow = TRUE)
}

proj="triangle"
data<-read.csv(paste(proj,"_aggr.csv",sep=""))
myplot(paste(proj,"-strict",sep=""),data,TRUE,isLastRow = TRUE)
myplot(proj,data,FALSE,isLastRow = TRUE)


for (i in 1:4) {
  pdf(file=paste("line",i,".pdf",sep=""),width=1,height=.5)
  par(mar=c(0,0,0,0),ps=10)
  plot(1:2, type="n",xlab="",ylab="",bty="n",axes=FALSE)
  lines(c(-1,1.5,3),c(1.5,1.5,1.5),col=lcol[i],lty=llty[i],lwd=llwd[i],cex=.3)
  dev.off()
}



==> resources/plots2.r <==
colors = c("white","lightgrey","grey","white","lightgrey","grey")

myplot<-function(file,data,labelOffset=0) {
  pdf(file=paste(file,".pdf", sep=""),
      width=1.5,
      height=.25)
  h <- data.matrix(data)
  H <- apply(h, 2L, cumsum)
  H <- H - h / 2
  
  
  par(mai=c(0,0,0,0))
  y <- barplot(h,  xaxt = "n", yaxt = "n", horiz = TRUE, col=colors)
  text(H, rep(y, each = nrow(H)), labels = lapply(seq(1,length(data[,1]),1), FUN=function(x) if (h[x]>50) (x+labelOffset) else ""))
  dev.off()
}

data<-read.csv("order.csv")
datastrict<-read.csv("strictorder.csv")

myplot("order-validator",data[2],labelOffset = 1)
myplot("order-validator-strict",datastrict[2],labelOffset = 1)

myplot("order-chess",data[3],labelOffset = 1)
myplot("order-chess-strict",datastrict[3],labelOffset = 1)

myplot("order-cli",data[4],labelOffset = 1)
myplot("order-cli-strict",datastrict[4],labelOffset = 1)

myplot("order-monopoly",data[5],labelOffset = 1)
myplot("order-monopoly-strict",datastrict[5],labelOffset = 1)

myplot("order-triangle",data[6],labelOffset = 1)
myplot("order-triangle-strict",datastrict[6],labelOffset = 1)

data<-read.csv("methods.csv")
myplot("method-validator",data[2])
myplot("method-chess",data[3])
myplot("method-cli",data[4])
myplot("method-monopoly",data[5])
myplot("method-triangle",data[6])
data<-read.csv("strictmethods.csv")
myplot("method-validator-strict",data[2])
myplot("method-chess-strict",data[3])
myplot("method-cli-strict",data[4])
myplot("method-monopoly-strict",data[5])
myplot("method-triangle-strict",data[6])


data<-read.csv("classes.csv")
myplot("class-validator",data[2])
myplot("class-chess",data[3])
myplot("class-cli",data[4])
myplot("class-monopoly",data[5])
myplot("class-triangle",data[6])
data<-read.csv("strictclasses.csv")
myplot("class-validator-strict",data[2])
myplot("class-chess-strict",data[3])
myplot("class-cli-strict",data[4])
myplot("class-monopoly-strict",data[5])
myplot("class-triangle-strict",data[6])




==> resources/plots3.r <==
colors = c("white","lightgrey","grey","darkgrey")
myplot2<-function(file,data,labelOffset=0) {
  pdf(file=paste(file,".pdf", sep=""),
      width=1.5,
      height=.25)
  h <- data.matrix(data)
  H <- apply(h, 2L, cumsum)
  H <- H - h / 2
  
  par(mai=c(0,0,0,0))
  y <- barplot(h,  xaxt = "n", yaxt = "n", horiz = TRUE, col=colors)
  text(H, rep(y, each = nrow(H)), labels = lapply(seq(1,length(data[,1]),1), FUN=function(x) if (h[x]>50) (c("M","C","2C","*")[x]) else ""))
  dev.off()
}

data<-read.csv("distribution.csv")
myplot2("distribution-validator",data[2])
myplot2("distribution-chess",data[3])
myplot2("distribution-cli",data[4])
myplot2("distribution-monopoly",data[5])
myplot2("distribution-triangle",data[6])

data<-read.csv("strictdistribution.csv")
myplot2("distribution-validator-strict",data[2])
myplot2("distribution-chess-strict",data[3])
myplot2("distribution-cli-strict",data[4])
myplot2("distribution-monopoly-strict",data[5])
myplot2("distribution-triangle-strict",data[6])
